Skeletal Program Enumeration for Rigorous Compiler Testing

A program can be viewed as a syntactic structure P (syntactic skeleton) parameterized by a collection of the identifiers V (variable names). This paper introduces the skeletal program enumeration (SPE) problem: Given a fixed syntactic skeleton P and a set of variables V , enumerate a set of programs P exhibiting all possible variable usage patterns within P. It proposes an effective realization of SPE for systematic, rigorous compiler testing by leveraging three important observations: (1) Programs with different variable usage patterns exhibit diverse control- and data-dependence information, and help exploit different compiler optimizations and stress-test compilers; (2) most real compiler bugs were revealed by small tests (i.e., small-sized P) --- this "small-scope" observation opens up SPE for practical compiler validation; and (3) SPE is exhaustive w.r.t. a given syntactic skeleton and variable set, and thus can offer a level of guarantee that is absent from all existing compiler testing techniques. The key challenge of SPE is how to eliminate the enormous amount of equivalent programs w.r.t. $\alpha$-conversion. Our main technical contribution is a novel algorithm for computing the canonical (and smallest) set of all non-$\alpha$-equivalent programs. We have realized our SPE technique and evaluated it using syntactic skeletons derived from GCC's testsuite. Our evaluation results on testing GCC and Clang are extremely promising. In less than six months, our approach has led to 217 confirmed bug reports, 104 of which have already been fixed, and the majority are long latent bugs despite the extensive prior efforts of automatically testing both compilers (e.g., Csmith and EMI). The results also show that our algorithm for enumerating non-$\alpha$-equivalent programs provides six orders of magnitude reduction, enabling processing the GCC test-suite in under a month.

==> data/side-dist-grouper.py <==
#!/usr/bin/env python2.7
import copy
import decimal


def read_raw_data(file_name):
    result = []
    with open(file_name) as f:
        for line in f:
            full_precision = decimal.Decimal(line.rstrip())
            result.append(long(full_precision))
    return result


class CoodRange:
    def __init__(self, min_x, max_x):
        self._min = min_x
        self._max = max_x
        self._for_before = []
        self._for_after = []

    def is_in_range(self, value):
        if value < self._min:
            return False

        if self._max <= 0:
            return True

        return value < self._max

    def get_before_list(self):
        return self._for_before

    def get_after_list(self):
        return self._for_after

    def add_to_range_for_before(self, value):
        if self.is_in_range(value):
            self._for_before.append(value)
            return True
        return False

    def add_to_range_for_after(self, value):
        if self.is_in_range(value):
            self._for_after.append(value)
            return True
        return False

    def get_range_str(self):
        return "{0:.0E}-{1:.0E}".format(decimal.Decimal(self._min), decimal.Decimal(self._max))

    def __str__(self):
        return "{0:.0E}-{1:.0E}\t{2}\t{3}".format(decimal.Decimal(self._min), decimal.Decimal(self._max),
                                                  len(self._for_before), len(self._for_after))

    def get_row_str(self, denominator):
        denominator = float(denominator)
        return "{0:.0E}-{1:.0E}\t{2}\t{3}".format(decimal.Decimal(self._min), decimal.Decimal(self._max),
                                                  len(self._for_before) / denominator,
                                                  len(self._for_after) / denominator)


ranges = [CoodRange(10 ** i, 10 ** (i + 1)) for i in range(0, 10)] + \
         [CoodRange(10 ** 10, 10 ** 200)]  # + \
# [CoodRange(10 ** 50, 10 ** 200)]
# [CoodRange(10 ** (i * 50), 10 ** ((i + 1) * 50)) for i in range(1, 4)]

raw_data_before_reduction = read_raw_data("raw-num-of-variants-before-reduction.txt")
raw_data_after_reduction = read_raw_data("raw-num-of-variants-after-reduction.txt")

for before_reduction in raw_data_before_reduction:
    for r in ranges:
        if r.add_to_range_for_before(before_reduction):
            break

for after_reduction in raw_data_after_reduction:
    for r in ranges:
        if r.add_to_range_for_after(after_reduction):
            break

for r in ranges:
    print r.get_row_str(len(raw_data_after_reduction))


# compute the relative improvement.
class Improvement:
    def __init__(self, before, after):
        self._before = before
        self._after = after

    def add(self, other):
        self._before += other._before
        self._after += other._after

    def get_before(self):
        return self._before

    def get_after(self):
        return self._after

    def get_rel_improvement(self):
        return float(self._before - self._after) / self._before


relative_improvement = []
for i in range(len(raw_data_before_reduction)):
    relative_improvement.append(Improvement(raw_data_before_reduction[i], raw_data_after_reduction[i]))


# list.sort(relative_improvement, key = Improvement.get_before)

def compute_reduction_dist(ranges, relative_improvement):
    for r in ranges:
        for i in relative_improvement:
            if r.is_in_range(i.get_before()):
                r.add_to_range_for_before(i.get_before())
                r.add_to_range_for_after(i.get_after())


reduction_ranges = copy.deepcopy(ranges)
compute_reduction_dist(reduction_ranges, relative_improvement)
for r in reduction_ranges:
    before = sum(r.get_before_list())
    after = sum(r.get_after_list())
    impro = (before - after) / float(before)
    print("{0}\t{1}".format(r.get_range_str(), impro))

#
# def compute_categories(relative_improvement):
#     result = []
#     current_key = None
#     current_category = None
#
#     for impr in relative_improvement:
#         if current_key is None:
#             assert current_category is None
#             current_key = impr
#             current_category = [current_key]
#             result.append(current_category)
#             continue
#         if current_key.get_before() == impr.get_before():
#             assert current_category is not None
#             current_category.append(impr)
#             continue
#         else:
#             current_key = impr
#             current_category = [current_key]
#             result.append(current_category)
#             continue
#
#     return result
#
#
# categories = compute_categories(relative_improvement)
#
# for category in categories:
#     key = category[0].get_before()
#     total_before = reduce(lambda x, y: x + y.get_before(), category, 0)
#     total_after = reduce(lambda x, y: x + y.get_after(), category, 0)
#     relative_impro = float(total_before - total_after) / total_before
#
#     print("{0}\t{1}".format(key, relative_impro))


==> foo.c <==
int main(int argc, char ** argv)
{
  printf(``Hello world!\n'');
  return 0;
}



